Effects of Quantum Communication in Large-Scale Networks at Minimum Latency

Quantum communication technology offers several advanced strategies. However, their practical use is often times not yet well understood. In this work we therefore analyze the concept of a futuristic large-scale robotic factory, where each robot has a computing unit associated to it. The computing unit assists the robot with large computational tasks that have to be performed in real-time. Each robot moves randomly in a vicinity of its computing unit, and in addition both the robot and the unit can change location. To minimize latency, the connection is assumed as optical wireless. Due to the mobility, a permanent optimal assignment of frequency bands is assumed to increase communication latency and is therefore ruled out. Under such assumptions, we compare the different capacity scaling of different types of such architectures, where the one is built utilizing quantum communication techniques, and the other based on conventional design methods.

==> code/limits.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     78408,       1635]
NotebookOptionsPosition[     77262,       1608]
NotebookOutlinePosition[     77661,       1624]
CellTagsIndexPosition[     77618,       1621]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"abstractNoise", "[", 
    RowBox[{"d_", ",", "G_", ",", "n_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"G", "-", "1"}], ")"}], 
    FractionBox[
     RowBox[{"1", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "*", "G"}], ")"}], "n"]}], 
     RowBox[{"1", "-", 
      RowBox[{"d", "*", "G"}]}]]}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"G", "*", "d"}], ")"}], "^", "n"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"G", "-", "1"}], ")"}], 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", " ", "G"}], ")"}], "n"]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"d", " ", "G"}]}]]}]}], "*)"}], 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "d", " ", "is", " ", "the", " ", "attenuation", " ", "per", " ", 
     "segment"}], ",", " ", "\[IndentingNewLine]", 
    RowBox[{"G", " ", "the", " ", "gain", " ", "per", " ", "segment"}], ",", 
    " ", 
    RowBox[{
    "n", " ", "the", " ", "number", " ", "of", " ", "powered", " ", 
     "segments"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gNoise", "[", 
    RowBox[{"d_", ",", "G_", ",", "n_"}], "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", "=", "0"}], ";", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "0"}], ",", 
       RowBox[{"i", "<", "n"}], ",", 
       RowBox[{"i", "++"}], ",", 
       RowBox[{"x", "+=", 
        RowBox[{
         RowBox[{"G", "*", "d", "*", "x"}], "+", "G", "-", "1"}]}]}], "]"}], 
     ";", "x"}], ")"}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"maximize", " ", "gain", " ", "under", " ", "constraints"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"check", "[", 
   RowBox[{"\[Tau]_", ",", "\[Nu]_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Tau]", "*", "n"}], "+", "\[Nu]"}], "\[LessEqual]", 
   "n"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"newTau", "[", 
   RowBox[{"G_", ",", "attenuation_", ",", "oldTau_"}], "]"}], ":=", 
  RowBox[{"G", "*", "attenuation", "*", "oldTau"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"newNu", "[", 
   RowBox[{"G_", ",", "attenuation_", ",", "oldNu_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"G", "*", "attenuation", "*", "oldNu"}], "+", "G", "-", 
   "1"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"maxGain", "[", 
    RowBox[{
    "signalPower_", ",", "attenuation_", ",", "oldTau_", ",", "oldNu_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"signalPower", "+", "1"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"attenuation", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"signalPower", "*", "oldTau"}], "+", "oldNu"}], ")"}]}], "+",
       "1"}], ")"}]}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"calculate", " ", "complete", " ", "noise"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"noise", "[", 
   RowBox[{
   "\[Alpha]_", ",", "totalLength_", ",", "segments_", ",", 
    "poweredSegments_", ",", "signalPower_", ",", "percentage_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"poweredSegments", "\[Equal]", "0"}], ",", "0", ",", 
    RowBox[{"abstractNoise", "[", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "\[Alpha]"}], "*", 
        RowBox[{"totalLength", "/", "segments"}]}], "]"}], ",", 
      RowBox[{"percentage", "*", 
       RowBox[{"maxGain", "[", 
        RowBox[{"signalPower", ",", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "*", 
           RowBox[{"totalLength", "/", "segments"}]}], "]"}], ",", "1", ",", 
         "0"}], "]"}]}], ",", "poweredSegments"}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"loss", "[", 
   RowBox[{
   "\[Alpha]_", ",", "totalLength_", ",", "segments_", ",", 
    "poweredSegments_", ",", "signalPower_", ",", "percentage_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Power", "[", 
    RowBox[{
     RowBox[{"percentage", "*", 
      RowBox[{"maxGain", "[", 
       RowBox[{"signalPower", ",", 
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "\[Alpha]"}], "*", 
          RowBox[{"totalLength", "/", "segments"}]}], "]"}]}], "]"}]}], ",", 
     "poweredSegments"}], "]"}], "*", 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "\[Alpha]"}], "*", "totalLength"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SShan", "[", 
   RowBox[{"tau_", ",", "ns_", ",", "nu_"}], "]"}], ":=", 
  RowBox[{"Log", "[", 
   RowBox[{"2", ",", 
    RowBox[{"1", "+", 
     FractionBox[
      RowBox[{"tau", "*", "ns"}], 
      RowBox[{"1", "+", "nu"}]]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SNL", "[", 
   RowBox[{"I_", ",", "nn_"}], "]"}], ":=", 
  RowBox[{"Log2", "[", 
   RowBox[{"1", "+", 
    FractionBox[
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{"-", 
        RowBox[{"I", "^", "2"}]}], "]"}], "*", "I"}], 
     RowBox[{"nn", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"Exp", "[", 
          RowBox[{"-", 
           RowBox[{"I", "^", "2"}]}], "]"}]}], ")"}], "*", "I"}]}]]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"x", "+", "1"}], ")"}], 
    RowBox[{"Log2", "[", 
     RowBox[{"x", "+", "1"}], "]"}]}], "-", 
   RowBox[{"x", "*", 
    RowBox[{"Log2", "[", "x", "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dfkt", "[", 
   RowBox[{"\[Tau]_", ",", "n_", ",", "\[Nu]_"}], "]"}], ":=", 
  RowBox[{"Sqrt", "[", 
   RowBox[{
    RowBox[{"Power", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Tau]"}], ")"}], "n"}], "+", "\[Nu]", "+", "1"}],
       ",", "2"}], "]"}], "-", 
    RowBox[{"4", "*", "\[Tau]", "*", "n", "*", 
     RowBox[{"(", 
      RowBox[{"n", "+", "1"}], ")"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dplus", "[", 
   RowBox[{"\[Tau]_", ",", "n_", ",", "\[Nu]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"dfkt", "[", 
      RowBox[{"\[Tau]", ",", "n", ",", "\[Nu]"}], "]"}], "-", "1", "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Tau]", "-", "1"}], ")"}], "n"}], "+", "\[Nu]"}], ")"}]}], 
    ")"}], "/", "2"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dmin", "[", 
   RowBox[{"\[Tau]_", ",", "n_", ",", "\[Nu]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"dfkt", "[", 
      RowBox[{"\[Tau]", ",", "n", ",", "\[Nu]"}], "]"}], "-", "1", "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Tau]", "-", "1"}], ")"}], "n"}], "+", "\[Nu]"}], ")"}]}], 
    ")"}], "/", "2"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CE", "[", 
   RowBox[{"\[Tau]_", ",", "n_", ",", "\[Nu]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"g", "[", 
    RowBox[{
     RowBox[{"\[Tau]", "*", "n"}], "+", "\[Nu]"}], "]"}], "+", 
   RowBox[{"g", "[", "n", "]"}], "-", 
   RowBox[{"g", "[", 
    RowBox[{"dplus", "[", 
     RowBox[{"\[Tau]", ",", "n", ",", "\[Nu]"}], "]"}], "]"}], "-", 
   RowBox[{"g", "[", 
    RowBox[{"dmin", "[", 
     RowBox[{"\[Tau]", ",", "n", ",", "\[Nu]"}], "]"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CEapprox", "[", 
   RowBox[{"\[Tau]_", ",", "n_", ",", "\[Nu]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"g", "[", "\[Nu]", "]"}], "+", 
   RowBox[{"g", "[", "n", "]"}], "-", 
   RowBox[{"g", "[", 
    RowBox[{"3", 
     RowBox[{"\[Nu]", "/", "2"}]}], "]"}], "-", 
   RowBox[{"g", "[", 
    RowBox[{"\[Nu]", "/", "2"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gminus", "[", 
   RowBox[{"tau_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"NSolve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"g", "[", 
           RowBox[{"tau", "*", "y"}], "]"}], "\[Equal]", "x"}], ",", 
         RowBox[{"y", ">", "0"}]}], "}"}], ",", "y"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "[", 
   RowBox[{"[", "2", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SHol", "[", 
   RowBox[{"tau_", ",", "ns_", ",", "nu_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"nu", "\[Equal]", "0"}], ",", 
    RowBox[{"g", "[", 
     RowBox[{"tau", "*", "ns"}], "]"}], ",", 
    RowBox[{
     RowBox[{"g", "[", 
      RowBox[{
       RowBox[{"tau", "*", "ns"}], "+", "nu"}], "]"}], "-", 
     RowBox[{"g", "[", "nu", "]"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kenn", "[", 
   RowBox[{"\[Tau]_", ",", "ns_", ",", "\[Nu]_"}], "]"}], ":=", 
  RowBox[{"NMaximize", "[", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PIE", "[", 
    RowBox[{"M_", ",", "N_", ",", "\[Eta]_"}], "]"}], ":=", 
   RowBox[{"M", "*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"\[Eta]", "*", 
           RowBox[{"N", "/", "M"}]}]}], ")"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"1", "+", 
          RowBox[{"\[Eta]", "*", 
           RowBox[{"N", "/", "M"}]}]}], "]"}]}], "-", 
       RowBox[{"\[Eta]", "*", "N", "*", 
        RowBox[{
         RowBox[{"Log2", "[", 
          RowBox[{"\[Eta]", "*", 
           RowBox[{"N", "/", "M"}]}], "]"}], "/", "M"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"\[Eta]", "*", "N"}], ")"}]}]}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Derivatives", " ", "of", " ", "Capacities", " ", "with", " ", "respect", 
    " ", "to", " ", "Baudrate", " ", 
    RowBox[{"(", "B", ")"}], " ", "and", " ", "Power", " ", 
    RowBox[{"(", "N", ")"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dBsHol", "[", 
   RowBox[{"t_", ",", "n_", ",", "b_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{"Log", "[", 
    RowBox[{"1", "+", 
     FractionBox[
      RowBox[{"n", " ", "t"}], "b"]}], "]"}], 
   RowBox[{"Log", "[", "2", "]"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dNsHol", "[", 
   RowBox[{"t_", ",", "n_", ",", "b_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{"t", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"n", " ", "t"}], "b"], "]"}]}], "+", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{"n", " ", "t"}], "b"]}], "]"}]}], ")"}]}], 
   RowBox[{"Log", "[", "2", "]"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dBsShan", "[", 
   RowBox[{"t_", ",", "n_", ",", "b_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"n", " ", "t"}], 
      RowBox[{"b", "+", 
       RowBox[{"n", " ", "t"}]}]]}], "+", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "+", 
      FractionBox[
       RowBox[{"n", " ", "t"}], "b"]}], "]"}]}], 
   RowBox[{"Log", "[", "2", "]"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dNsShan", "[", 
   RowBox[{"t_", ",", "n_", ",", "b_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{"b", " ", "t"}], 
   RowBox[{
    RowBox[{"b", " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "+", 
    RowBox[{"n", " ", "t", " ", 
     RowBox[{"Log", "[", "2", "]"}]}]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"baudRate", "[", 
   RowBox[{"year_", ",", "commercial_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{"commercial", ",", 
    RowBox[{"11.7", "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"year", "-", "2004"}], ")"}], "/", "2"}]}], ",", 
    RowBox[{"11.7", "*", 
     RowBox[{"(", 
      RowBox[{"year", "-", "2004"}], ")"}]}]}], "]"}], 
  RowBox[{"(*", " ", 
   RowBox[{"in", " ", "Giga", " ", 
    RowBox[{"Baud", " ", "!"}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.832816441273227*^9, 3.8328165036006985`*^9}, {
   3.832816740835857*^9, 3.8328167789981475`*^9}, {3.832817154934289*^9, 
   3.83281733767951*^9}, {3.8328176694792824`*^9, 3.8328176939809537`*^9}, {
   3.8328177530910177`*^9, 3.832817838047345*^9}, {3.832817871419536*^9, 
   3.83281798275733*^9}, {3.8328383085754747`*^9, 3.8328384072316875`*^9}, {
   3.832838477425022*^9, 3.832838509806684*^9}, {3.832838579838416*^9, 
   3.8328385819786196`*^9}, {3.8328389577715864`*^9, 
   3.8328389756639767`*^9}, {3.832839443652576*^9, 3.832839448471642*^9}, {
   3.8328394916558466`*^9, 3.8328395433132887`*^9}, {3.832839578842416*^9, 
   3.8328395851911364`*^9}, {3.832840882935353*^9, 3.8328409228051176`*^9}, {
   3.832840973422305*^9, 3.832840987415638*^9}, {3.8328445657153015`*^9, 
   3.832844567444539*^9}, {3.832844648865843*^9, 3.832844674683298*^9}, {
   3.8329035908608246`*^9, 3.832903592735549*^9}, {3.8329867812092876`*^9, 
   3.8329868288151417`*^9}, {3.8329868664184184`*^9, 3.832986883538238*^9}, {
   3.8329869189883347`*^9, 3.832986925978394*^9}, {3.8329870323169813`*^9, 
   3.8329870908554087`*^9}, {3.8329901986259265`*^9, 3.832990204119421*^9}, {
   3.832992675514781*^9, 3.8329927462077646`*^9}, {3.8332588240988216`*^9, 
   3.833258830858914*^9}, {3.8333667265145087`*^9, 3.8333667267366667`*^9}, {
   3.8333667762762284`*^9, 3.833366827121186*^9}, {3.8333668588990126`*^9, 
   3.833366885257996*^9}, {3.833366948043335*^9, 3.833366962033822*^9}, {
   3.833367414098465*^9, 3.833367417658407*^9}, {3.8334503007189064`*^9, 
   3.8334503235145283`*^9}, {3.8334504020849357`*^9, 
   3.8334504748393784`*^9}, {3.833511017822529*^9, 3.8335111063837748`*^9}, {
   3.8345487631894283`*^9, 3.834548795146433*^9}, {3.8345488642809844`*^9, 
   3.834548875071971*^9}, {3.8345489065319076`*^9, 3.834548918513929*^9}, {
   3.834548962627961*^9, 3.8345489642140675`*^9}, {3.834549012223705*^9, 
   3.834549098084529*^9}, {3.8345491389469204`*^9, 3.834549155023922*^9}, {
   3.8345492458840733`*^9, 3.8345494185956097`*^9}, {3.8345494806128626`*^9, 
   3.83454957981806*^9}, {3.8345496199011617`*^9, 3.834549625660539*^9}, 
   3.8345500058972583`*^9, {3.834550065537217*^9, 3.8345501035464063`*^9}, {
   3.834550367238527*^9, 3.8345504395621967`*^9}, {3.8345505905942264`*^9, 
   3.8345507041139183`*^9}, {3.8345600966956415`*^9, 3.834560100730619*^9}, {
   3.8345605433510556`*^9, 3.8345605435123816`*^9}, {3.8345624452382927`*^9, 
   3.8345624625026145`*^9}, 3.834562679461491*^9, 3.83456754031532*^9, {
   3.8345675872904067`*^9, 3.834567588148577*^9}, {3.8345677768900547`*^9, 
   3.834567817511321*^9}, {3.8352551640359445`*^9, 3.835255165017262*^9}, {
   3.835258674557032*^9, 3.835258681576025*^9}, {3.8352587802915854`*^9, 
   3.8352587828305626`*^9}, {3.835258813175235*^9, 3.835258815081648*^9}, {
   3.835264597364184*^9, 3.835264598455163*^9}, {3.835265062990487*^9, 
   3.835265092432315*^9}, {3.8352651390533648`*^9, 3.835265173144068*^9}, {
   3.8352810296053524`*^9, 3.835281030814516*^9}, {3.835281138049285*^9, 
   3.8352812601706905`*^9}, {3.8352812904512825`*^9, 
   3.8352813725619545`*^9}, {3.8352814257382765`*^9, 
   3.8352814948511095`*^9}, {3.83528153876788*^9, 3.8352815804599304`*^9}, {
   3.8352816123715935`*^9, 3.8352816945736456`*^9}, {3.8352817368518395`*^9, 
   3.835281904898164*^9}, {3.8352820799176044`*^9, 3.8352821457508473`*^9}, {
   3.8352822255736113`*^9, 3.835282226053225*^9}, {3.8353244074280386`*^9, 
   3.8353244222368755`*^9}, {3.835325288982914*^9, 3.8353253461327305`*^9}, {
   3.8353255602703753`*^9, 3.8353255607314367`*^9}, {3.835325687969205*^9, 
   3.835325693214157*^9}, {3.8353257492567296`*^9, 3.835325780460059*^9}, {
   3.835325947783903*^9, 3.8353259589704657`*^9}, {3.835326016000967*^9, 
   3.83532606573026*^9}, 3.8353266671068*^9, {3.835326703252942*^9, 
   3.8353267507234807`*^9}, {3.835326863791746*^9, 3.8353269536051893`*^9}, {
   3.8353386905881095`*^9, 3.8353387402144628`*^9}, {3.8353388806947036`*^9, 
   3.835338955968976*^9}, {3.835338997438507*^9, 3.835339104333618*^9}, {
   3.835339182298518*^9, 3.835339315913433*^9}, {3.8353393829270244`*^9, 
   3.8353393917389836`*^9}, {3.835339458248169*^9, 3.8353394634961624`*^9}, 
   3.8353395714155865`*^9, {3.8353397148344564`*^9, 3.8353397163839364`*^9}, 
   3.8353398967499833`*^9, {3.8353400021327972`*^9, 3.8353400054657297`*^9}, {
   3.8353410428111258`*^9, 3.8353410433173857`*^9}, {3.8353411517591095`*^9, 
   3.8353411591161566`*^9}, {3.835341365834956*^9, 3.8353414067923956`*^9}, {
   3.835341495428651*^9, 3.8353415039123755`*^9}, {3.835342396880752*^9, 
   3.8353424114574733`*^9}, {3.8353431242216444`*^9, 3.835343157982748*^9}, {
   3.835344584159825*^9, 3.835344585403928*^9}, {3.8353491405809603`*^9, 
   3.835349201343412*^9}, {3.835349611638583*^9, 3.8353497036348867`*^9}, {
   3.835353524193103*^9, 3.8353535256021423`*^9}, {3.8354221693473845`*^9, 
   3.835422176477861*^9}, {3.8354264044367323`*^9, 3.8354264317816353`*^9}, {
   3.8354273742594433`*^9, 3.835427387579591*^9}, {3.83543584971616*^9, 
   3.8354358653294673`*^9}, {3.84018015640139*^9, 3.8401801733120823`*^9}, {
   3.840535731173011*^9, 3.8405359338681917`*^9}, {3.8405359845134897`*^9, 
   3.8405361079881616`*^9}, {3.840536201585235*^9, 3.8405362467504487`*^9}, {
   3.8412245561413665`*^9, 3.8412246315397468`*^9}, {3.841224699490532*^9, 
   3.8412248423324056`*^9}, {3.8412249259298487`*^9, 
   3.8412249551779013`*^9}, {3.8412249888372087`*^9, 3.841225038705138*^9}, {
   3.8413102763083277`*^9, 3.841310289131188*^9}, {3.841320369912664*^9, 
   3.841320475123359*^9}, {3.8413206947186737`*^9, 3.841320699514331*^9}, {
   3.8413207653879213`*^9, 3.8413207711875877`*^9}, {3.8413209396172047`*^9, 
   3.841320948350803*^9}, {3.8413210262058635`*^9, 3.8413210496667976`*^9}, {
   3.8413210963079243`*^9, 3.841321099247025*^9}, {3.841321194011058*^9, 
   3.8413212518437448`*^9}, {3.841321316037822*^9, 3.8413213877536736`*^9}, {
   3.841321425434408*^9, 3.8413214400075254`*^9}, {3.842275969920123*^9, 
   3.842275970220703*^9}, 3.842276036818279*^9, {3.842276129921443*^9, 
   3.842276138044074*^9}, {3.8423411272982035`*^9, 3.842341128371478*^9}, {
   3.842342069523691*^9, 3.842342111818756*^9}, {3.8423459831076927`*^9, 
   3.842346049811263*^9}, {3.8425187247024965`*^9, 3.84251874309801*^9}, {
   3.853250862656659*^9, 3.8532508876012335`*^9}, {3.85584876784886*^9, 
   3.855848804343215*^9}, {3.859705079378453*^9, 3.8597051408951902`*^9}, {
   3.8597061624625072`*^9, 3.859706178582734*^9}, {3.8597062648689137`*^9, 
   3.859706389741173*^9}, {3.8597064764089336`*^9, 3.859706490093482*^9}, {
   3.859706541210989*^9, 3.8597065418372993`*^9}, {3.8597066046739197`*^9, 
   3.8597066077235904`*^9}, {3.861441899643915*^9, 3.8614419491525717`*^9}, {
   3.861442075829274*^9, 3.8614420984622335`*^9}, 3.861442397596244*^9, {
   3.861442880476303*^9, 3.8614428851570983`*^9}, {3.8614434124154406`*^9, 
   3.861443416382038*^9}, {3.8655170659671965`*^9, 3.865517066228515*^9}, {
   3.865585758074425*^9, 3.8655858309612255`*^9}, {3.865585983021027*^9, 
   3.8655859836945267`*^9}, {3.8655879043998175`*^9, 
   3.8655879056078568`*^9}, {3.8655881577878942`*^9, 
   3.8655881855133233`*^9}, {3.86586742990119*^9, 3.8658674522085185`*^9}, {
   3.8665231642969575`*^9, 3.866523388971563*^9}, {3.866523446290904*^9, 
   3.8665234966490035`*^9}, {3.8666182900347495`*^9, 3.866618304493702*^9}, 
   3.866618347679906*^9},
 CellLabel->
  "In[1077]:=",ExpressionUUID->"df8843d9-b623-4427-b8b6-731b3f87933e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"bandwidth", "=", 
   RowBox[{"Power", "[", 
    RowBox[{"10", ",", "20"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"power", "=", 
   RowBox[{"Power", "[", 
    RowBox[{"10", ",", "16"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pwr", "[", "K_", "]"}], ":=", 
  RowBox[{"power", "/", "K"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"br", "[", "K_", "]"}], ":=", 
  RowBox[{"bandwidth", "/", "K"}]}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"CE", "[", 
       RowBox[{"\[Tau]", ",", 
        RowBox[{
         RowBox[{"pwr", "[", "K", "]"}], "/", 
         RowBox[{"br", "[", "K", "]"}]}], ",", "0.00001"}], "]"}], "*", 
      RowBox[{"br", "[", "K", "]"}]}], ",", 
     RowBox[{
      RowBox[{"SHol", "[", 
       RowBox[{"\[Tau]", ",", 
        RowBox[{
         RowBox[{"pwr", "[", "K", "]"}], "/", 
         RowBox[{"br", "[", "K", "]"}]}], ",", "0"}], "]"}], "*", 
      RowBox[{"br", "[", "K", "]"}]}], ",", 
     RowBox[{
      RowBox[{"SShan", "[", 
       RowBox[{"\[Tau]", ",", 
        RowBox[{
         RowBox[{"pwr", "[", "K", "]"}], "/", 
         RowBox[{"br", "[", "K", "]"}]}], ",", "0"}], "]"}], "*", 
      RowBox[{"br", "[", "K", "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"K", ",", "1", ",", "10000"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8666165063544536`*^9, 3.866616527732379*^9}, {
  3.866616567495922*^9, 3.866616567739883*^9}, {3.866616632408187*^9, 
  3.8666166378694286`*^9}, {3.866616797545841*^9, 3.8666168756066065`*^9}, {
  3.866616907965767*^9, 3.8666169526715536`*^9}, {3.8666170496675806`*^9, 
  3.866617067555676*^9}, {3.86661710042461*^9, 3.866617120813279*^9}, {
  3.866617174852856*^9, 3.866617192639926*^9}, {3.866617285367155*^9, 
  3.866617331569107*^9}, {3.866617396998929*^9, 3.8666174503996367`*^9}, {
  3.8666181044320173`*^9, 3.8666181218808002`*^9}, {3.8666188240262723`*^9, 
  3.86661884773199*^9}, {3.8666193126441393`*^9, 3.866619321955121*^9}, {
  3.866619612455168*^9, 3.866619625714945*^9}},
 CellLabel->
  "In[1330]:=",ExpressionUUID->"ab190ad3-5646-45e7-8313-d36e70fb110f"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVx3k81AkfwHHJVfZBCNnwsLUrkmrD9jTy9UVm16bGkReKrLNyJOWKQn7O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       "]]},
     Annotation[#, "Charting`Private`Tag$63829#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVjWk41IsegCfZ4iRcoZpInUoL93YSydLPD6WkQrYWS2VJslSn9A8xsmXf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       "]]},
     Annotation[#, "Charting`Private`Tag$63829#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVlfc/FQofgGW1Ude+ZRWhqBRS0dfXLJGZULZjc+w9jmN0OBwrm47IKCOj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       "]]},
     Annotation[#, "Charting`Private`Tag$63829#3"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{1, 10000}, {0., 2.229436639870028*^13}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8666174172538414`*^9, 3.866617451124411*^9}, {
   3.8666181068138504`*^9, 3.8666181226100507`*^9}, {3.8666188259598923`*^9, 
   3.8666188484818296`*^9}, 3.8666193227491617`*^9, {3.8666196132400017`*^9, 
   3.8666196265481777`*^9}},
 CellLabel->
  "Out[1334]=",ExpressionUUID->"011dc662-a851-45a3-aa4b-1bb280570552"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Tau]", "=", "0.1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bandwidth", "=", 
   RowBox[{"Power", "[", 
    RowBox[{"10", ",", "20"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"power", "=", 
   RowBox[{"Power", "[", 
    RowBox[{"10", ",", "16"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pwr", "[", "K_", "]"}], ":=", "power"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"br", "[", "K_", "]"}], ":=", "bandwidth"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Nu]", "[", "K_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Power", "[", 
    RowBox[{"10", ",", "1"}], "]"}], "*", 
   RowBox[{"Log", "[", "K", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"CE", "[", 
       RowBox[{"\[Tau]", ",", 
        RowBox[{
         RowBox[{"pwr", "[", "K", "]"}], "/", 
         RowBox[{"br", "[", "K", "]"}]}], ",", 
        RowBox[{"\[Nu]", "[", "K", "]"}]}], "]"}], "*", 
      RowBox[{"br", "[", "K", "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"SHol", "[", 
       RowBox[{"\[Tau]", ",", 
        RowBox[{
         RowBox[{"pwr", "[", "K", "]"}], "/", 
         RowBox[{"br", "[", "K", "]"}]}], ",", 
        RowBox[{"\[Nu]", "[", "K", "]"}]}], "]"}], "*", 
      RowBox[{"br", "[", "K", "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"SShan", "[", 
       RowBox[{"\[Tau]", ",", 
        RowBox[{
         RowBox[{"pwr", "[", "K", "]"}], "/", 
         RowBox[{"br", "[", "K", "]"}]}], ",", 
        RowBox[{"\[Nu]", "[", "K", "]"}]}], "]"}], "*", 
      RowBox[{"br", "[", "K", "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"K", ",", "1", ",", "10000"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"CE", "[", 
       RowBox[{"\[Tau]", ",", 
        RowBox[{
         RowBox[{"pwr", "[", "K", "]"}], "/", 
         RowBox[{"br", "[", "K", "]"}]}], ",", 
        RowBox[{"\[Nu]", "[", "K", "]"}]}], "]"}], "*", 
      RowBox[{
       RowBox[{"br", "[", "K", "]"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"CE", "[", 
          RowBox[{"\[Tau]", ",", 
           RowBox[{"power", "/", "bandwidth"}], ",", 
           RowBox[{"\[Nu]", "[", "K", "]"}]}], "]"}], "*", 
         RowBox[{"bandwidth", "/", "K"}]}], ")"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"CE", "[", 
       RowBox[{"\[Tau]", ",", 
        RowBox[{
         RowBox[{"pwr", "[", "K", "]"}], "/", 
         RowBox[{"br", "[", "K", "]"}]}], ",", 
        RowBox[{"\[Nu]", "[", "K", "]"}]}], "]"}], "/", 
      RowBox[{"SShan", "[", 
       RowBox[{"\[Tau]", ",", 
        RowBox[{
         RowBox[{"pwr", "[", "K", "]"}], "/", 
         RowBox[{"br", "[", "K", "]"}]}], ",", 
        RowBox[{"\[Nu]", "[", "K", "]"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"SHol", "[", 
       RowBox[{"\[Tau]", ",", 
        RowBox[{
         RowBox[{"pwr", "[", "K", "]"}], "/", 
         RowBox[{"br", "[", "K", "]"}]}], ",", 
        RowBox[{"\[Nu]", "[", "K", "]"}]}], "]"}], "/", 
      RowBox[{"SShan", "[", 
       RowBox[{"\[Tau]", ",", 
        RowBox[{
         RowBox[{"pwr", "[", "K", "]"}], "/", 
         RowBox[{"br", "[", "K", "]"}]}], ",", 
        RowBox[{"\[Nu]", "[", "K", "]"}]}], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"K", ",", "1", ",", "1000"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8666174854643755`*^9, 3.8666175935103817`*^9}, {
   3.8666176304039974`*^9, 3.866617649988512*^9}, {3.8666176882371006`*^9, 
   3.866617765090366*^9}, {3.8666178049390783`*^9, 3.8666179417625165`*^9}, {
   3.866617989383334*^9, 3.8666180456988735`*^9}, {3.866618112958905*^9, 
   3.8666181314820957`*^9}, {3.8666183169793396`*^9, 3.866618328365537*^9}, {
   3.8666183875175066`*^9, 3.8666185156710777`*^9}, 3.8666185724984956`*^9, {
   3.8666186293661385`*^9, 3.8666186309008675`*^9}, {3.866618723828955*^9, 
   3.8666187364876304`*^9}, {3.8666187723650217`*^9, 3.866618806383399*^9}, {
   3.866618841527483*^9, 3.866618842881605*^9}, {3.86661901680103*^9, 
   3.8666191334921265`*^9}, {3.8666191732985463`*^9, 3.866619210836171*^9}},
 CellLabel->
  "In[1312]:=",ExpressionUUID->"91fb52de-54dd-4ce2-9ec1-9e1c97fd1ac2"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVzXc81Ysfx3GJaB3qFioUyW1I5aJFfXzsRFnJyCrZo7g22SWUFSpEZBSK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       "]]},
     Annotation[#, "Charting`Private`Tag$62472#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVz3c8FYr/x3GVEKL6GSdkpJRut1SyIp8+IRGiJJQte1yUXfYIkV0hXIR7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       "]]},
     Annotation[#, "Charting`Private`Tag$62472#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV0Wk8FIrbxnEklEKdQiqFKNWpUCTb7Q5psSfbyTKSfQl/ZMseIWuoEGXr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       "]]},
     Annotation[#, "Charting`Private`Tag$62472#3"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{1, 10000}, {0., 3.581020621481781*^14}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.866617523046486*^9, 3.8666175582783475`*^9}, 
   3.8666175966042423`*^9, {3.866617631386199*^9, 3.866617650841365*^9}, 
   3.8666176891631775`*^9, {3.8666177234255505`*^9, 3.866617765708063*^9}, {
   3.8666178572677107`*^9, 3.866617942421874*^9}, {3.866617990426833*^9, 
   3.866618005837536*^9}, 3.866618048253899*^9, {3.8666181146595154`*^9, 
   3.866618132180039*^9}, {3.866618320443712*^9, 3.8666183585366297`*^9}, {
   3.8666183946396365`*^9, 3.8666185163624735`*^9}, 3.8666185752436705`*^9, {
   3.8666187035147543`*^9, 3.8666188077401667`*^9}, 3.8666188585901675`*^9, {
   3.8666190486750913`*^9, 3.8666190990991697`*^9}, 3.866619134185481*^9, {
   3.866619187986822*^9, 3.866619211602504*^9}},
 CellLabel->
  "Out[1318]=",ExpressionUUID->"90f67ee0-c0cb-461c-b608-f300588d75fc"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxFzn1MzHEcB/DzmGaSoxqRnmg9yaXopPUxppMerDMSnWo9MD1QevDUlcMV
9fvVnay7E7WUEz1YaT0waYqlC12aXSWNuevoQaFRSraP7/3x3uuv995vi7C4
gIi5DAbDdzb/fNH7MsSIMer537oodexS9XeifGzuef2OX8Sd8wvapxVzYBdq
tapLMyZbDNboN8uinCGZCYyhgXeEn7SydcSswTPUoMwFslGt/AC9aGQnUdTJ
N2vr8YNctIyfGhK0Zx/RsaRCeER0kBjfEiFy5/OIMVuF9UptKFHdWTUszgwn
NmsK8jwnI4kbWgU21UXHwAmdNHe0Z5pGw2+UenQvYVIYCzSqonO53ddOENcw
nEqtX50k2nZxhrutEoj5HEWgX/wpYt3ZTefcyxKhHi1kGudlTSUR2UdVkVy3
FKLUwnRDKnWayDvbahL7/gxRKeY2KE3OQSdqaBgcUHD8PCxFp705xb3yVJhB
/dffNB7o58NetMa57snt/DSoRiUs0evlm9NBioaF2fXWfNAZ/HEixS3jAvDQ
qh2bx5KsBVCJat46R6oVAlCjKV6Ftczoi0S2/o58c71LxP6p4lMhlTr7XiU6
HvK5THzStWBA+PMyNKG/6haejMsTEiOGtonYrAwIRx9yWRWuqgyoQXmS66Vf
kzMhGP1i2CB5a3mFePcd06yoTWcTvzfVJuoqsTEwXNVvmAWPUYNlwUxupU7x
yqs9cu9s4hQ3+dbG8Wz4gz6O6fJMyKGIsUFl8SwxBSdQc6+0kpE8CszQC+YO
i6NlFKSjHKWgO7yUgt1op9ummP2PKHiDauaJpGwNBZ9RyWiUYkJLgRT17vNg
1A7N9tHy2sEI53EK7qPxx7az7Kdn/6B/Okafr15BEysaW3+rjGmoREPkNxwl
K3U2p3PERmtpeIpmuBTyDOxoyETZFkm57Q40uKHaJT7PrjjRoEF91RO2eq46
p5WKwy1bZvfRqqZiWrCVhgdoaPnp5u0eOplS/x8znjr/AmY+UG0=
       "]]},
     Annotation[#, "Charting`Private`Tag$62529#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1nkw1V8UAHDZRUjRYv+i7CSyVN6hRJT9JwpJKCUqS7bssr+XnUQkS4qk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       "]]},
     Annotation[#, "Charting`Private`Tag$62529#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1Hk0FcwbB3AlREKIlGTPvlxutpiHyOUq62ur0A2pRFEqlLVQ3Bu6ZS3y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       "]]},
     Annotation[#, "Charting`Private`Tag$62529#3"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{1, 1000}, {0., 999.9999796122449}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.866617523046486*^9, 3.8666175582783475`*^9}, 
   3.8666175966042423`*^9, {3.866617631386199*^9, 3.866617650841365*^9}, 
   3.8666176891631775`*^9, {3.8666177234255505`*^9, 3.866617765708063*^9}, {
   3.8666178572677107`*^9, 3.866617942421874*^9}, {3.866617990426833*^9, 
   3.866618005837536*^9}, 3.866618048253899*^9, {3.8666181146595154`*^9, 
   3.866618132180039*^9}, {3.866618320443712*^9, 3.8666183585366297`*^9}, {
   3.8666183946396365`*^9, 3.8666185163624735`*^9}, 3.8666185752436705`*^9, {
   3.8666187035147543`*^9, 3.8666188077401667`*^9}, 3.8666188585901675`*^9, {
   3.8666190486750913`*^9, 3.8666190990991697`*^9}, 3.866619134185481*^9, {
   3.866619187986822*^9, 3.866619211728171*^9}},
 CellLabel->
  "Out[1319]=",ExpressionUUID->"cea682b8-d3a2-478c-b90b-87d6240c30cb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Log", "[", 
   RowBox[{"1", "+", 
    FractionBox["1", 
     RowBox[{"1", "+", 
      RowBox[{"Log", "[", "K", "]"}]}]]}], "]"}], "\[TildeTilde]", 
  FractionBox["1", 
   RowBox[{"1", "+", 
    RowBox[{"Log", "[", "K", "]"}]}]], "\[TildeTilde]", 
  RowBox[{"Log", "[", 
   RowBox[{"1", "/", "K"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.866618638587899*^9, 
  3.8666186988295527`*^9}},ExpressionUUID->"aa8eb648-56fe-451b-99c6-\
dad7adac9618"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1nkw1V8UAHDZRUjRYv+i7CSyVN6hRJT9JwpJKCUqS7bssr+XnUQkS4qk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       "]]},
     Annotation[#, "Charting`Private`Tag$56013#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1Hk0FcwbB3AlREKIlGTPvlxutpiHyOUq62ur0A2pRFEqlLVQ3Bu6ZS3y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       "]]},
     Annotation[#, "Charting`Private`Tag$56013#2"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{1, 1000}, {0., 17.73634055295526}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.866617523046486*^9, 3.8666175582783475`*^9}, 
   3.8666175966042423`*^9, {3.866617631386199*^9, 3.866617650841365*^9}, 
   3.8666176891631775`*^9, {3.8666177234255505`*^9, 3.866617765708063*^9}, {
   3.8666178572677107`*^9, 3.866617942421874*^9}, {3.866617990426833*^9, 
   3.866618005837536*^9}, 3.866618048253899*^9, {3.8666181146595154`*^9, 
   3.866618132180039*^9}, {3.866618320443712*^9, 3.8666183585366297`*^9}, {
   3.8666183946396365`*^9, 3.8666185163624735`*^9}, 3.86661857542118*^9},
 CellLabel->
  "Out[1197]=",ExpressionUUID->"f5603eee-8c0b-44d2-aa9e-4d019c323a37"]
}, Open  ]]
},
WindowSize->{949, 497},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (December 2, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"5c97ac54-6388-4bed-91d2-c3d6268c5fb2"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 19641, 477, 828, "Input",ExpressionUUID->"df8843d9-b623-4427-b8b6-731b3f87933e"],
Cell[CellGroupData[{
Cell[20224, 501, 2208, 53, 124, "Input",ExpressionUUID->"ab190ad3-5646-45e7-8313-d36e70fb110f"],
Cell[22435, 556, 12399, 228, 214, "Output",ExpressionUUID->"011dc662-a851-45a3-aa4b-1bb280570552"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34871, 789, 4405, 112, 276, "Input",ExpressionUUID->"91fb52de-54dd-4ce2-9ec1-9e1c97fd1ac2"],
Cell[39279, 903, 14861, 266, 214, "Output",ExpressionUUID->"90f67ee0-c0cb-461c-b608-f300588d75fc"],
Cell[54143, 1171, 12009, 219, 229, "Output",ExpressionUUID->"cea682b8-d3a2-478c-b90b-87d6240c30cb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66189, 1395, 479, 14, 48, "Input",ExpressionUUID->"aa8eb648-56fe-451b-99c6-dad7adac9618"],
Cell[66671, 1411, 10575, 194, 236, "Output",ExpressionUUID->"f5603eee-8c0b-44d2-aa9e-4d019c323a37"]
}, Open  ]]
}
]
*)


